Arithmetic Properties of Picard-Fuchs Equations and Holonomic Recurrences

The coefficient series of the holomorphic Picard-Fuchs differential equation associated with the periods of elliptic curves often have surprising number-theoretic properties. These have been widely studied in the case of the torsion-free, genus zero congruence subgroups of index 6 and 12 (e.g. the Beauville families). Here, we consider arithmetic properties of the Picard-Fuchs solutions associated to general elliptic families, with a particular focus on the index 24 congruence subgroups. We prove that elliptic families with rational parameters admit linear reparametrizations such that their associated Picard-Fuchs solutions lie in Z[[t]]. A sufficient condition is given such that the same holds for holomorphic solutions at infinity. An Atkin-Swinnerton-Dyer congruence is proven for the coefficient series attached to \Gamma_1(7). We conclude with a consideration of asymptotics, wherein it is proved that many coefficient series satisfy asymptotic expressions of the form u_n \sim \ell \lambda^n/n. Certain arithmetic results extend to the study of general holonomic recurrences.

==> anc/pfsolve.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     31748,        905]
NotebookOptionsPosition[     31202,        882]
NotebookOutlinePosition[     31566,        898]
CellTagsIndexPosition[     31523,        895]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Weierstrass", "[", "X_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Clear", "[", "A", "]"}], ";", 
    RowBox[{"A", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "X", ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", "X", ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"Simplify", "[", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"A", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"A", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], 
                 RowBox[{"A", "[", 
                  RowBox[{"[", 
                   RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], ")"}], 
            "/", "3"}]}], ")"}], "^", "3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
            RowBox[{"A", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "3"}], "]"}], "]"}], 
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"A", "[", 
                 RowBox[{"[", 
                  RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
                RowBox[{"A", "[", 
                 RowBox[{"[", 
                  RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"A", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  RowBox[{"A", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}], 
                  RowBox[{"A", "[", 
                   RowBox[{"[", 
                    RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], ")"}],
              "/", "3"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
            RowBox[{"A", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}], 
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], 
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "3"}], "]"}], "]"}], 
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ")"}]}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"x", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{"3", ",", "1"}], "]"}], "]"}], "/", 
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"A", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"A", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "3"}], "]"}], "]"}], 
                 RowBox[{"A", "[", 
                  RowBox[{"[", 
                   RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], ")"}], 
            "/", "3"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], 
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "3"}], "]"}], "]"}], 
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ")"}]}]}], ")"}]}], 
     "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ModInv", "[", "X_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Weierstrass", "[", "X", "]"}], ",", "x", ",", "1"}], "]"}]}], 
    ",", 
    RowBox[{"-", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Weierstrass", "[", "X", "]"}], ",", "x", ",", "0"}], 
      "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EDisc", "[", "X_", "]"}], ":=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ModInv", "[", "X", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "^", "3"}], "-", 
    RowBox[{"27", 
     RowBox[{
      RowBox[{
       RowBox[{"ModInv", "[", "X", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FormalPF", "[", "X_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"g2", ",", "g3"}], "]"}], ";", 
    RowBox[{
     RowBox[{"g2", "[", "t_", "]"}], ":=", 
     RowBox[{
      RowBox[{"ModInv", "[", "X", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"g3", "[", "t_", "]"}], ":=", 
     RowBox[{
      RowBox[{"ModInv", "[", "X", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "18"}], " ", 
          SuperscriptBox[
           RowBox[{"g2", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"g3", "[", "t", "]"}], " ", 
             RowBox[{
              SuperscriptBox["F", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], "-", 
            RowBox[{
             RowBox[{"F", "[", "t", "]"}], " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"g2", "[", "t", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], 
             RowBox[{
              SuperscriptBox["F", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], "-", 
            RowBox[{
             RowBox[{
              SuperscriptBox["F", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g3", "[", "t", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"g2", "[", "t", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"g3", "[", "t", "]"}], " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["F", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], "+", 
            RowBox[{
             RowBox[{"F", "[", "t", "]"}], " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g2", "[", "t", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["F", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"g3", "[", "t", "]"}], " ", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g2", "[", "t", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"F", "[", "t", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g3", "[", "t", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"108", " ", 
          RowBox[{"g3", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", "t", "]"}], " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              RowBox[{"g3", "[", "t", "]"}], "2"], 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "t", "]"}]}], "-", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["F", "\[Prime]",
                  MultilineFunction->None], "[", "t", "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g2", "[", "t", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"g3", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]",
                  MultilineFunction->None], "[", "t", "]"}], " ", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"F", "[", "t", "]"}], " ", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], " ", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g2", "[", "t", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"F", "[", "t", "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g3", "[", "t", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"g2", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"F", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                RowBox[{"g3", "[", "t", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], "3"]}], 
               "+", 
               RowBox[{"40", " ", 
                SuperscriptBox[
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], "3"]}]}],
               ")"}]}], "+", 
            RowBox[{"288", " ", 
             RowBox[{"g3", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"g3", "[", "t", "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["F", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "t", "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["F", "\[Prime]",
                  MultilineFunction->None], "[", "t", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], "2"]}], 
                  "-", 
                  RowBox[{
                   RowBox[{"g3", "[", "t", "]"}], " ", 
                   RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"g3", "[", "t", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "\[Equal]", "0"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "_", "]"}], "[", "F", "]"}], "[", "_", 
       "]"}], ",", "Together"}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coord", "[", "X_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Clear", "[", "B", "]"}], ";", 
     RowBox[{"B", "=", 
      RowBox[{
       RowBox[{"FormalPF", "[", "X", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"B", ",", 
         RowBox[{"F", "[", "t", "]"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"B", ",", 
         RowBox[{
          RowBox[{"F", "'"}], "[", "t", "]"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"B", ",", 
         RowBox[{
          RowBox[{"F", "''"}], "[", "t", "]"}]}], "]"}]}], "}"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoprimePF", "[", "X_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Clear", "[", "PGCD", "]"}], ";", 
    RowBox[{"PGCD", "=", 
     RowBox[{"PolynomialGCD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Coord", "[", "X", " ", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Coord", "[", "X", " ", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Coord", "[", "X", " ", "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coord", "[", "X", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", "PGCD"}], " ", 
        RowBox[{"F", "[", "t", "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coord", "[", "X", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", "PGCD"}], " ", 
        RowBox[{
         RowBox[{"F", "'"}], "[", "t", "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coord", "[", "X", "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "/", "PGCD"}], " ", 
        RowBox[{
         RowBox[{"F", "''"}], "[", "t", "]"}]}]}], "]"}], "\[Equal]", "0"}]}],
    ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntCoord", "[", "X_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Clear", "[", "B", "]"}], ";", 
     RowBox[{"B", "=", 
      RowBox[{
       RowBox[{"CoprimePF", "[", "X", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"B", ",", 
         RowBox[{"F", "[", "t", "]"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"B", ",", 
         RowBox[{
          RowBox[{"F", "'"}], "[", "t", "]"}]}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"B", ",", 
         RowBox[{
          RowBox[{"F", "''"}], "[", "t", "]"}]}], "]"}]}], "}"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Recurrence", "[", "X_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"A", ",", "m", ",", "t", ",", "n", ",", "a"}], "]"}], ";", 
    RowBox[{"A", "=", 
     RowBox[{"IntCoord", "[", "X", "]"}]}], ";", 
    RowBox[{"m", "=", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "t"}], "]"}], ",", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "t"}], "]"}], ",", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", "t"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"n", "-", "i"}], "]"}], 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "t", ",", "i"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"n", "+", "1", "-", "i"}], "]"}], 
            RowBox[{"(", 
             RowBox[{"n", "+", "1", "-", "i"}], ")"}], 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "t", ",", "i"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"n", "+", "2", "-", "i"}], "]"}], 
            RowBox[{"(", 
             RowBox[{"n", "+", "2", "-", "i"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "+", "1", "-", "i"}], ")"}], 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", "t", ",", "i"}], 
             "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "m"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"a", "[", "_", "]"}]}], "]"}], "\[Equal]", "0"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"InitCond", "[", "X_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"A", ",", "B", ",", "a"}], "]"}], ";", 
    RowBox[{"A", "=", 
     RowBox[{"IntCoord", "[", "X", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"B", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", "n", "]"}], " ", 
           RowBox[{"t", "^", "n"}], " ", 
           RowBox[{"A", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "2", "]"}], "]"}], " ", "n", " ", 
           RowBox[{"a", "[", "n", "]"}], " ", 
           RowBox[{"t", "^", 
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "3", "]"}], "]"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}], " ", 
           RowBox[{"a", "[", "n", "]"}], " ", 
           RowBox[{"t", "^", 
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "70"}], "}"}]}], "]"}], ",", "t"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Sort", "[", 
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "0", "]"}], "\[Equal]", "1"}], "&&", 
         RowBox[{
          RowBox[{"B", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "50"}], "]"}], "]"}], "\[Equal]", "0"}]}], 
        "]"}], ",", 
       RowBox[{"-", "20"}]}], "]"}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Data", "[", "X_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"Timing", "[", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<PF: \>\"", 
       RowBox[{"CoprimePF", "[", "X", "]"}]}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<REC: \>\"", 
       RowBox[{"Recurrence", "[", "X", "]"}]}], "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"InitCond", "[", "X", "]"}], "]"}]}], "]"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.5179667485838003`*^9, 3.5179669337328*^9}, {
   3.5179670287918*^9, 3.5179670693817997`*^9}, {3.5179671706758003`*^9, 
   3.5179671764158*^9}, {3.5179676752158003`*^9, 3.5179676753998003`*^9}, {
   3.5179677491098003`*^9, 3.5179681120318003`*^9}, {3.5179681931238003`*^9, 
   3.5179681936577997`*^9}, {3.5179684180268*^9, 3.5179684509718*^9}, {
   3.5179685184958*^9, 3.5179685484398003`*^9}, {3.5179685858168*^9, 
   3.5179685983128*^9}, {3.5179686410368*^9, 3.5179687004147997`*^9}, {
   3.5179687566488*^9, 3.5179687589927998`*^9}, {3.5179690924138002`*^9, 
   3.5179691536907997`*^9}, 3.5179692278238*^9, {3.5179694150797997`*^9, 
   3.5179694180168*^9}, {3.5179696133948*^9, 3.5179696155388002`*^9}, {
   3.5179696712497997`*^9, 3.5179696818208*^9}, 3.5179702843978*^9, 
   3.5179703488508*^9, {3.5179704168408003`*^9, 3.5179704215998*^9}, {
   3.5179704682598*^9, 3.5179704702028*^9}, {3.5179705953138*^9, 
   3.5179706007757998`*^9}, {3.5179707696158*^9, 3.5179707906858*^9}, {
   3.5179713484877996`*^9, 3.5179713501488*^9}, {3.5179714307538*^9, 
   3.5179714611898003`*^9}, {3.5179715383638*^9, 3.5179715754268*^9}, {
   3.5179720589217997`*^9, 3.5179721134568*^9}, {3.5179721592848*^9, 
   3.5179721973998003`*^9}, {3.5179723157938004`*^9, 3.5179723201638002`*^9}, 
   3.5179723625938*^9, {3.5179739010338*^9, 3.5179739902248*^9}, {
   3.5179741407858*^9, 3.5179741867427998`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Gamma1", 
    RowBox[{"(", "7", ")"}], " ", "Example"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Data", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"y", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t", "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "x", "*", "y"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "^", "2"}], "+", 
        RowBox[{"t", "^", "3"}]}], ")"}], "*", "y"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"x", "^", "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "^", "2"}], "+", 
        RowBox[{"t", "^", "3"}]}], ")"}], "*", 
      RowBox[{"x", "^", "2"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.554770149834363*^9, 3.5547702303474765`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\<\"PF: \"\>", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"15", " ", "t"}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["t", "3"]}]}], ")"}], " ", 
      RowBox[{"F", "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"8", " ", "t"}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["t", "4"]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", "t"}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        SuperscriptBox["t", "4"]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}]}], "\[Equal]", "0"}], 
   ")"}]}]], "Print",
 CellChangeTimes->{3.5547702310484776`*^9}],

Cell[BoxData[
 RowBox[{"\<\"REC: \"\>", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"9", " ", "n"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"a", "[", "n", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "n"}], "-", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{"1", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], 
   ")"}]}]], "Print",
 CellChangeTimes->{3.554770231158478*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "0", "]"}], "\[Equal]", "1"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], "\[Equal]", "1"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], "\[Equal]", "6"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], "\[Equal]", "25"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "4", "]"}], "\[Equal]", "125"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "5", "]"}], "\[Equal]", "642"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "6", "]"}], "\[Equal]", "3423"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "7", "]"}], "\[Equal]", "18673"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "8", "]"}], "\[Equal]", "103716"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "9", "]"}], "\[Equal]", "584125"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "10", "]"}], "\[Equal]", "3326647"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "11", "]"}], "\[Equal]", "19119138"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "12", "]"}], "\[Equal]", "110721533"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "13", "]"}], "\[Equal]", "645342831"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "14", "]"}], "\[Equal]", "3782200200"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "15", "]"}], "\[Equal]", "22272798921"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "16", "]"}], "\[Equal]", "131710918547"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "17", "]"}], "\[Equal]", "781756788492"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "18", "]"}], "\[Equal]", "4655284821381"}], "&&", 
  RowBox[{
   RowBox[{"a", "[", "19", "]"}], "\[Equal]", "27803246173125"}]}]], "Print",
 CellChangeTimes->{3.554770231518478*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.5609999999999999`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.554770231568478*^9}]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 25274, 685, 546, "Input"],
Cell[CellGroupData[{
Cell[25844, 709, 829, 26, 52, "Input"],
Cell[CellGroupData[{
Cell[26698, 739, 1362, 42, 26, "Print"],
Cell[28063, 783, 1372, 46, 26, "Print"],
Cell[29438, 831, 1597, 42, 62, "Print"]
}, Open  ]],
Cell[31050, 876, 136, 3, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

